Efficient simulation of filament elastohydrodynamics in three dimensions

Fluid-structure simulations of slender inextensible filaments in a viscous fluid are often plagued by numerical stiffness. Recent coarse-graining studies have reduced the computational requirements of simulating such systems, though have thus far been limited to the motion of planar filaments. In this work we extend such frameworks to filament motion in three dimensions, identifying and circumventing coordinate-system singularities introduced by filament parameterisation via repeated changes of basis. The resulting methodology enables efficient and rapid study of the motion of flexible filaments in three dimensions, and is readily extensible to a wide range of problems, including filament motion in confined geometries, large-scale active matter simulations, and the motility of mammalian spermatozoa.

==> figs/2d_relax/main.m <==
close all
figure
set(gcf,'Position',[94   724   990   225])
tiledlayout(1,4)

nexttile([1,3])
load('2d_relax.mat')
plot3(x - mean(x(:,1)),y - mean(y(:,1)),z,'LineWidth',1.5)
axis equal
xlim([-0.55,0.55])
ylim([-0.1,0.16])

view(0,90)
xlabel('$\mathbf{x}_x$')
ylabel('$\mathbf{x}_y$')
zlabel('$\mathbf{x}_z$')
set(gca,'XTickLabel',{},'YTickLabel',{},'ZTickLabel',{},'FontSize',16)
box on

nexttile()
load('2d_relax_full_proposed.mat')
xP = x; yP = y; zP = z;
comP = [mean(x)',mean(y)',mean(z)'];
dcomP = comP - comP(1,:);
ncomP = sqrt(sum(dcomP.^2,2));

load('2d_relax_full_Walker')
xW = x; yW = y; zW = z;
comW = [mean(xW)',mean(yW)',mean(zW)'];
dcomW = comW - comW(1,:);
ncomW = sqrt(sum(dcomW.^2,2));

ts = linspace(0,100,size(xP,2));
hold on
plot(ts,ncomP,'-','LineWidth',1.5,'Color','black')
plot(ts,ncomW,'-','LineWidth',1.5,'Color','black')
set(gca,'FontSize',16)
ax = gca;
ax.YRuler.Exponent = -3;
ax.YAxisLocation = 'right';
ylabel('Error ($L$)')
xlabel('Time (s)')
box on
annotation(gcf,'textbox',...
    [0.802459165753212,0.391111111111111,0.102839582303024,0.088571428571431],...
    'String',{'Proposed'},...
    'LineStyle','none',...
    'Interpreter','latex',...
    'FontSize',16);
annotation(gcf,'textbox',...
    [0.746582202628496,0.783174602493413,0.204304876516692,0.069523810205006],...
    'String',{'Walker et al. (2019)'},...
    'LineStyle','none',...
    'Interpreter','latex',...
    'FontSize',16);


exportgraphics(gcf,'2d_relax.eps','ContentType', 'vector')

==> figs/active/main.m <==
close all

load('active.mat')

figure
t = tiledlayout(1,2,'TileSpacing','compact','Padding','normal');

inds = [7502,7859,8216,8573,8930,9287,9644];
x = squeeze(X(:,1,inds));
y = squeeze(X(:,2,inds));
z = squeeze(X(:,3,inds));


nexttile()
plot3(x,y,z,'LineWidth',1.5)
axis equal
view(-35,13)
xlabel('$\mathbf{x}_x$')
ylabel('$\mathbf{x}_y$')
zlabel('$\mathbf{x}_z$')
set(gca,'XTickLabel',{},'YTickLabel',{},'ZTickLabel',{},'FontSize',16)
box on

nexttile()
plot3(x,y,z,'LineWidth',1.5)
axis equal
view(-90,0)
xlabel('$\mathbf{x}_x$')
ylabel('$\mathbf{x}_y$')
zlabel('$\mathbf{x}_z$')
set(gca,'XTickLabel',{},'YTickLabel',{},'ZTickLabel',{},'FontSize',16)
box on

set(gcf,'Position',[560   644   923   304])

exportgraphics(gcf,'active.eps','ContentType', 'vector')

==> figs/intrinsic/main.m <==
close all

load('intrinsic.mat')

figure
t = tiledlayout(1,2,'TileSpacing','compact','Padding','normal');

inds = [1,11,21,31,51,201,1001];
x = squeeze(X(:,3,inds));
y = squeeze(X(:,2,inds));
z = squeeze(-X(:,1,inds));


nexttile()
plot3(x,y,z,'LineWidth',1.5)
axis equal
view(50,14)
xlabel('$\mathbf{x}_x$')
ylabel('$\mathbf{x}_y$')
zlabel('$\mathbf{x}_z$')
set(gca,'XTickLabel',{},'YTickLabel',{},'ZTickLabel',{},'FontSize',16)
box on

nexttile()
plot3(x,y,z,'LineWidth',1.5)
axis equal
view(90,0)
xlabel('$\mathbf{x}_x$')
ylabel('$\mathbf{x}_y$')
zlabel('$\mathbf{x}_z$')
set(gca,'XTickLabel',{},'YTickLabel',{},'ZTickLabel',{},'FontSize',16)
box on

set(gcf,'Position',[560   644   923   304])
annotation(gcf,'arrow',[0.71830985915493 0.651137594799566],...
    [0.564789473684211 0.677631578947368]);
text(0.419999986886978,-0.0345961373581838,0.0288201301040432,'$t$','Interpreter','latex','FontSize',16)

exportgraphics(gcf,'intrinsic.eps','ContentType', 'vector')

==> figs/nonplanar_shear/main.m <==
load('nonplanar_shear.mat')

close all
figure
t = tiledlayout(1,3,'TileSpacing','normal');

nexttile
plot3(x(:,1),y(:,1),z(:,1),'LineWidth',1.5)
hold on
grid on
patch([-0.03,1,1,-0.03],...
	[-1,-1,1,1],...
	[-0.03,1,1,-0.03]-0.005,[1,1,1]*0.9,'LineStyle','none')
axis equal
h = xlabel('$\mathbf{x}_x$'); set(h,'Position',[0.321960266122414,-0.209979158108797,-0.035887648126352])
h = ylabel('$\mathbf{x}_y$'); set(h,'Position',[-0.089008833158611,-0.033252574535535,-0.050379132822907])
zlabel('$\mathbf{x}_z$')
annotation('arrow',[0.22941,0.24471],[0.72619,0.82381])
annotation('arrow',[0.28942,0.27412]+0.01294,[0.81429,0.71667])
annotation('arrow',[0.15647,0.17177],[0.26429,0.36191])
annotation('arrow',[0.22236,0.20706]+0.01294,[0.35,0.25238])
g1 = gca;

nexttile
plot3(x(:,2),y(:,2),z(:,2),'LineWidth',1.5)
hold on
grid on
patch([-0.03,1,1,-0.03],...
	[-1,-1,1,1],...
	[-0.03,1,1,-0.03]-0.005,[1,1,1]*0.9,'LineStyle','none')
axis equal
h = xlabel('$\mathbf{x}_x$'); set(h,'Position',[0.321960266122414,-0.209979158108797,-0.035887648126352])
h = ylabel('$\mathbf{x}_y$'); set(h,'Position',[-0.089008833158611,-0.033252574535535,-0.050379132822907])
annotation('arrow',[0.22941,0.24471]+0.28606,[0.72619,0.82381])
annotation('arrow',[0.28942,0.27412]+0.01294+0.28606,[0.81429,0.71667])
annotation('arrow',[0.15647,0.17177]+0.28606,[0.26429,0.36191])
annotation('arrow',[0.22236,0.20706]+0.01294+0.28606,[0.35,0.25238])
g2 = gca;

nexttile
plot3(x(:,3),y(:,3),z(:,3),'LineWidth',1.5)
hold on
grid on
patch([-0.03,1,1,-0.03],...
	[-1,-1,1,1],...
	[-0.03,1,1,-0.03]-0.005,[1,1,1]*0.9,'LineStyle','none')
axis equal
h = xlabel('$\mathbf{x}_x$'); set(h,'Position',[0.321960266122414,-0.209979158108797,-0.035887648126352])
h = ylabel('$\mathbf{x}_y$'); set(h,'Position',[-0.089008833158611,-0.033252574535535,-0.050379132822907])
annotation('arrow',[0.22941,0.24471]+0.28606*2,[0.72619,0.82381])
annotation('arrow',[0.28942,0.27412]+0.01294+0.28606*2,[0.81429,0.71667])
annotation('arrow',[0.15647,0.17177]+0.28606*2,[0.26429,0.36191])
annotation('arrow',[0.22236,0.20706]+0.01294+0.28606*2,[0.35,0.25238])
g3 = gca;

hlink1 = linkprop([g1,g2,g3],{'View','XLim','Ylim','ZLim','XTick','YTick','ZTick','FontSize','XTickLabel','YTickLabel','ZTickLabel','Projection'});
axis([-0.079509, 0.753, -0.17423, 0.088004, -0.029549, 0.75711])
set(gca,'XTickLabel',{},'YTickLabel',{},'ZTickLabel',{},'FontSize',16)
set(gca,'Projection','perspective')
view([-69.363 13.611])

set(gcf,'Position',[560 528 850 420])

exportgraphics(gcf,'nonplanar_shear.eps','ContentType', 'vector')


==> figs/relax/main.m <==
close all
figure
t = tiledlayout(2,3,'TileSpacing','none','Padding','none');

nexttile(1,[1,1])
load('proposed.mat')
plot3(x,y,z,'LineWidth',1.5)
axis equal
view(50,14)
% xlabel('$\mathbf{x}_x$')
% ylabel('$\mathbf{x}_y$')
zlabel('$\mathbf{x}_z$')
set(gca,'XTickLabel',{},'YTickLabel',{},'ZTickLabel',{},'FontSize',16)
g1 = gca;
box on

nexttile(2,[1,1])
plot3(x,y,z,'LineWidth',1.5)
axis equal
view(0,90)
xlabel('$\mathbf{x}_x$')
ylabel('$\mathbf{x}_y$')
zlabel('$\mathbf{x}_z$')
set(gca,'XTickLabel',{},'YTickLabel',{},'ZTickLabel',{},'FontSize',16)
g3 = gca;
box on

xP = x; yP = y; zP = z;
comP = [mean(x)',mean(y)',mean(z)'];
dcomP = comP - comP(1,:);
ncomP = sqrt(sum(dcomP.^2,2));

nexttile(4,[1,1])
load('MRS.mat')
plot3(x',y',z','LineWidth',1.5)
axis equal
view(50,14)
% xlabel('$\mathbf{x}_x$')
% ylabel('$\mathbf{x}_y$')
zlabel('$\mathbf{x}_z$')
set(gca,'XTickLabel',{},'YTickLabel',{},'ZTickLabel',{},'FontSize',16)
g2 = gca;
box on

nexttile(5,[1,1])
plot3(x',y',z','LineWidth',1.5)
axis equal
view(0,90)
xlabel('$\mathbf{x}_x$')
ylabel('$\mathbf{x}_y$')
zlabel('$\mathbf{x}_z$')
set(gca,'XTickLabel',{},'YTickLabel',{},'ZTickLabel',{},'FontSize',16)
g4 = gca;
box on

hlink1 = linkprop([g1,g2],{'View','XLim','Ylim','ZLim','XTick','YTick','ZTick'});
hlink2 = linkprop([g3,g4],{'View','XLim','Ylim','ZLim','XTick','YTick','ZTick'});

xMRS = x'; yMRS = y'; zMRS = z';
comMRS = [mean(xMRS)',mean(yMRS)',mean(zMRS)'];
dcomMRS = comMRS - comMRS(1,:);
ncomMRS = sqrt(sum(dcomMRS.^2,2));

nexttile(3,[2,1])
T = 0.1;
hold on
plot((inds-1)*T,ncomP,'o-','LineWidth',1.5,'MarkerSize',4,'Color','black','MarkerFaceColor','black')
plot((inds-1)*T,ncomMRS,'o-','LineWidth',1.5,'MarkerSize',4,'Color','black','MarkerFaceColor','black')
set(gca,'FontSize',16)
ax = gca;
ax.YRuler.Exponent = -2;
ax.YAxisLocation = 'right';
ylabel('Error ($L$)')
xlabel('Time (s)')
box on
annotation(gcf,'textbox',...
    [0.786297549591596 0.392380951699759 0.102839582303024 0.0695238102050058],...
    'String',{'Proposed'},...
    'LineStyle','none',...
    'Interpreter','latex',...
    'FontSize',16);
annotation(gcf,'textbox',...
    [0.752458576429398 0.72095238027119 0.204304876516692 0.0695238102050056],...
    'String',{'Ishimoto and Gaffney'},...
    'LineStyle','none',...
    'Interpreter','latex',...
    'FontSize',16);

set(gcf,'Position',[560   528   857   420])

d2 = (xP-xMRS).^2 + (yP-yMRS).^2 + (zP-zMRS).^2;
N = size(xP,1);
E = sqrt(trapz(d2) / (N-1));
plot((inds-1)*T,E,'o--','LineWidth',1.5,'MarkerSize',4,'Color','black','MarkerFaceColor','black')

annotation(gcf,'textbox',...
    [0.703450408401397,0.844761904080712,0.028171528588101,0.069523810205006],...
    'String','$E$',...
    'LineStyle','none',...
    'Interpreter','latex',...
    'FontSize',16,...
    'FitBoxToText','off');


exportgraphics(gcf,'relax.eps','ContentType', 'vector')

% dpi = '-r400';
% load('helix.mat');
% scaling = 0.5;
% ax = [-0.2263       0.3345   -0.0083971      0.27928     -0.19322      0.70086];
% mask = 1 : 3 : size(d11,1);
% figure
% hold on
% h1=plot3(X1(:,1),X1(:,2),X1(:,3),'black','LineWidth',2);
% h2=quiver3(X1(mask,1),X1(mask,2),X1(mask,3),d11(mask,1),d11(mask,2),d11(mask,3),scaling,'Color',[0, 0.4470, 0.7410],'LineWidth',1);
% h3=quiver3(X1(mask,1),X1(mask,2),X1(mask,3),d21(mask,1),d21(mask,2),d21(mask,3),scaling,'Color',[0.8500, 0.3250, 0.0980],'LineWidth',1);
% xlabel('$\mathbf{x}_x$')
% ylabel('$\mathbf{x}_y$')
% zlabel('$\mathbf{x}_z$')
% set(gca,'FontSize',20)
% axis equal
% axis(ax)
% view(34,5)
% grid on
% set(gca,'XTickLabel',{},'YTickLabel',{},'ZTickLabel',{})
% print('relax_start.eps','-depsc',dpi)

% clf

% hold on
% h1=plot3(Xend(:,1),Xend(:,2),Xend(:,3),'black','LineWidth',2);
% h2=quiver3(Xend(mask,1),Xend(mask,2),Xend(mask,3),d1end(mask,1),d1end(mask,2),d1end(mask,3),scaling,'Color',[0, 0.4470, 0.7410],'LineWidth',1);
% h3=quiver3(Xend(mask,1),Xend(mask,2),Xend(mask,3),d2end(mask,1),d2end(mask,2),d2end(mask,3),scaling,'Color',[0.8500, 0.3250, 0.0980],'LineWidth',1);
% xlabel('$\mathbf{x}_x$')
% ylabel('$\mathbf{x}_y$')
% zlabel('$\mathbf{x}_z$')
% set(gca,'FontSize',20)
% axis equal
% view(34,5)
% axis(ax)
% grid on
% set(gca,'XTickLabel',{},'YTickLabel',{},'ZTickLabel',{})

% print('relax_end.eps','-depsc',dpi)

==> figs/sphere/main.m <==
load('sphere.mat')

% close all
clf
% figure
hold on
axis equal
[x y z] = sphere(18);
h = surf(x, y, z); 
set(h, 'FaceAlpha', 0,'EdgeColor',0.8*[1,1,1],'LineWidth',0.5)
h.CData = 0*h.CData;


% Current points.
scatter3(d3(:,1),d3(:,2),d3(:,3),20,'MarkerEdgeColor',[0, 0.4470, 0.7410],'LineWidth',1.5,'MarkerFaceColor',[0, 0.4470, 0.7410],'MarkerFaceAlpha',0.5)

% Antipodes.
scatter3(-d3(:,1),-d3(:,2),-d3(:,3),20,'MarkerEdgeColor',[0.9290, 0.6940, 0.1250],'LineWidth',1.5,'MarkerFaceColor',[0.9290, 0.6940, 0.1250],'MarkerFaceAlpha',0.5)

% z-axes.
plot3([0,0],[0,0],[-1,1],'LineWidth',1,'Color',0*[1,1,1])

% Origin.
scatter3(0,0,0,100,'filled','MarkerFaceColor',0.8*[1,1,1],'MarkerEdgeColor',0.5*[1,1,1],'MarkerFaceAlpha',0.5)

% Test points.
% scatter3(v1s,v2s,v3s,10,'filled','MarkerFaceColor',0.5*[1,1,1])

% New axis.
plot3([-v(1),v(1)],[-v(2),v(2)],[-v(3),v(3)],'LineWidth',1,'Color',[0.8500, 0.3250, 0.0980])

text(0,1.2,0,'$\mathbf{e}_z^{\star}$','Interpreter','latex','FontSize',20)
text(-0.219062737894049,0.557022504629487,1.154238952120735,'$(\theta_i,\phi_i)$','Interpreter','latex','FontSize',20)
text(-0.011797662659347,-0.117531742989655,1.325658460042227,'$\mathbf{e}_z$','Interpreter','latex','FontSize',20)

view(125,30)
axis off

print('sphere_before.eps','-depsc','-r400')

vrot = mean([v;0,0,1]); vrot = vrot / norm(vrot);
rot = rotationVectorToMatrix(pi * vrot);
clf
hold on
axis equal
[x y z] = sphere(18);
h = surf(x, y, z); 
set(h, 'FaceAlpha', 0,'EdgeColor',0.8*[1,1,1],'LineWidth',0.5)
h.CData = 0*h.CData;

% Rotate data.
d3 = (rot*d3')';

% Current points.
scatter3(d3(:,1),d3(:,2),d3(:,3),20,'MarkerEdgeColor',[0, 0.4470, 0.7410],'LineWidth',1.5,'MarkerFaceColor',[0, 0.4470, 0.7410],'MarkerFaceAlpha',0.5)

% Antipodes.
scatter3(-d3(:,1),-d3(:,2),-d3(:,3),20,'MarkerEdgeColor',[0.9290, 0.6940, 0.1250],'LineWidth',1.5,'MarkerFaceColor',[0.9290, 0.6940, 0.1250],'MarkerFaceAlpha',0.5)

% Origin.
scatter3(0,0,0,100,'filled','MarkerFaceColor',0.8*[1,1,1],'MarkerEdgeColor',[0.8500, 0.3250, 0.0980],'MarkerFaceAlpha',0.5)

% Test points.
% scatter3(v1s,v2s,v3s,10,'filled','MarkerFaceColor',0.5*[1,1,1])

% New axis.
plot3([0,0],[0,0],[-1,1],'LineWidth',1,'Color',[0.8500, 0.3250, 0.0980])

text(-0.011797662659347,-0.117531742989655,1.325658460042227,'$\mathbf{e}_z^{\star}$','Interpreter','latex','FontSize',20)

view(125,30)
axis off

print('sphere_after.eps','-depsc','-r400')

==> figs/timings/main.m <==
close all

load('timings_heatmap.mat')

figure
hold on
n = 6; m = 6;
disp(['Time at cross: ',num2str(timings(m,n)),'s.']);
imagesc(log10(Ns),log10(epsilons),timings)
scatter(log10(Ns(n)),log10(epsilons(m)),100,'x','MarkerEdgeColor','black','LineWidth',1)
axis tight
view(0,90)
xlabel('$N$')
ylabel('$\epsilon$')
view(0,90)
c = colorbar;
caxis([min(timings(:)),ceil(max(timings(:)))])
c.Ticks = [1,10,100,max(caxis)];
% c.TickLabels = {'$10^0$','$10^1$','$10^2$','340'};
c.TickLabels = num2cell([1,10,100,max(caxis)]);
colormap(viridis)
set(gca,'ColorScale','log')
set(gca,'XTick',log10([20,50,100,200]),'XTickLabel',num2cell([20,50,100,200]))
set(gca,'YTick',log10([0.001,0.0025,0.005,0.01]),'YTickLabel',num2cell([0.001,0.0025,0.005,0.01]))
set(gca,'FontSize',18)
set(gca,'YDir','normal')
xlabel('$N$','Interpreter','latex')
ylabel('$\epsilon/L$','Interpreter','latex')
c.TickLabelInterpreter = 'latex';
c.Label.Interpreter = 'latex';
c.Label.String = 'Walltime (s)';

exportgraphics(gcf,'timings.eps','ContentType', 'vector')

